Small but mighty: High-resolution spectroscopy of ultra-hot Jupiter atmospheres with compact telescopes. KELT-9 b's transmission spectrum with Wendelstein's FOCES Spectrograph

When observing transmission spectra produced by atmospheres of ultra-hot Jupiters, large telescopes are typically the instrument of choice due to the very weak signal of the planet's atmosphere. This study aims to alleviate the desire for large telescopes by illustrating that the same science is possible with smaller telescope classes. We use the cross-correlation technique to showcase the potential of the high-resolution spectrograph FOCES at Wendelstein Observatory and demonstrate its potential to resolve the atmosphere of the ultra-hot Jupiter, KELT-9 b. A performance comparison is conducted between FOCES and HARPS-N spectrographs, considering both single transit and combined observations over three nights. With FOCES, we have detected seven species in KELT-9 b's atmosphere: Ti II, Fe I, Fe II, Na I, Mg I, Na II, Cr II, Sc II. Although HARPS-N surpasses FOCES in performance, our results reveal that smaller telescope classes are capable of resolving ultra-hot Jupiter atmospheres. This broadens the scope of potential studies, allowing for investigations into phenomena like temporal variations in atmospheric signals and the atmospheric loss characteristics of these close-in planets.

==> compile.sh <==
latex main
bibtex main
pdflatex main.tex




